A Concurrency Problem with Exponential DPLL(T) Proofs

Many satisfiability modulo theories solvers implement a variant of the DPLL(T ) framework which separates theory-specific reasoning from reasoning on the propositional abstraction of the formula. Such solvers conclude that a formula is unsatisfiable once they have learned enough theory conflicts to derive a propositional contradiction. However some problems, such as the diamonds problem, require learning exponentially many conflicts. We give a general criterion for establishing lower bounds on the number of theory conflicts in any DPLL(T ) proof for a given problem. We apply our criterion to two different state-of-the-art symbolic partial-order encodings of a simple, yet representative concurrency problem. Even though one of the encodings is asymptotically smaller than the other, we establish the same exponential lower bound proof complexity for both. Our experiments confirm this theoretical lower bound across multiple solvers and theory combinations.

==> run_boolector.sh <==
#!/bin/bash

RUN="runlim -r 3600"
SOLVER=boolector
BENCHMARK_DIR="smt2-benchmarks"
BENCHMARK_RESULTS_DIR="smt2-benchmarks-results"

FKP2013_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fkp2013-bv-clocks/*.smt2`

FIB_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fib-bv-clocks/*.smt2`

logfile() {
  echo "${BENCHMARK_RESULTS_DIR}/$1-`basename $(echo "$2" | tr / -) ".smt2"`.stderr"
}

for FILE in ${FKP2013_BV_CLOCKS}; do
  LOGFILE=$(logfile "boolector" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} -v ${FILE} &> ${LOGFILE}
done

for FILE in ${FIB_BV_CLOCKS}; do
  LOGFILE=$(logfile "boolector" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} -v ${FILE} &> ${LOGFILE}
done


==> run_cvc4.sh <==
#!/bin/bash

RUN="runlim -r 3600"
SOLVER=cvc4
BENCHMARK_DIR="smt2-benchmarks"
BENCHMARK_RESULTS_DIR="smt2-benchmarks-results"

FKP2013_INT_VALUES=`ls ${BENCHMARK_DIR}/fkp2013-int-values/*.smt2`
FKP2013_BV_VALUES=`ls ${BENCHMARK_DIR}/fkp2013-bv-values/*.smt2`
FKP2013_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fkp2013-bv-clocks/*.smt2`
FKP2013_BV_CLOCKS_INT_VALUES=`ls ${BENCHMARK_DIR}/fkp2013-bv-clocks-int-values/*.smt2`

FIB_INT_VALUES=`ls ${BENCHMARK_DIR}/fib-int-values/*.smt2`
FIB_BV_VALUES=`ls ${BENCHMARK_DIR}/fib-bv-values/*.smt2`
FIB_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fib-bv-clocks/*.smt2`
FIB_BV_CLOCKS_INT_VALUES=`ls ${BENCHMARK_DIR}/fib-bv-clocks-int-values/*.smt2`

logfile() {
  echo "${BENCHMARK_RESULTS_DIR}/$1-`basename $(echo "$2" | tr / -) ".smt2"`.stderr"
}

for FILE in ${FKP2013_INT_VALUES}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats  ${FILE} 2> ${LOGFILE}
done

for FILE in ${FKP2013_BV_VALUES}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
 ${RUN} ${SOLVER} --stats  ${FILE} 2> ${LOGFILE}
done

for FILE in ${FKP2013_BV_CLOCKS}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats --bitblast=eager ${FILE} 2> ${LOGFILE}
done

for FILE in ${FKP2013_BV_CLOCKS_INT_VALUES}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats ${FILE} 2> ${LOGFILE}
done

for FILE in ${FIB_INT_VALUES}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats  ${FILE} 2> ${LOGFILE}
done

for FILE in ${FIB_BV_VALUES}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats  ${FILE} 2> ${LOGFILE}
done

for FILE in ${FIB_BV_CLOCKS}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats --bitblast=eager ${FILE} 2> ${LOGFILE}
done

for FILE in ${FIB_BV_CLOCKS_INT_VALUES}; do
  LOGFILE=$(logfile "cvc4" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats ${FILE} 2> ${LOGFILE}
done


==> run_yices2.3.sh <==
#!/bin/bash

RUN="runlim -r 3600"
SOLVER=yices-smt2
BENCHMARK_DIR="smt2-benchmarks"
BENCHMARK_RESULTS_DIR="smt2-benchmarks-results"

FKP2013_INT_VALUES=`ls ${BENCHMARK_DIR}/fkp2013-int-values/*.smt2`
FKP2013_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fkp2013-bv-clocks/*.smt2`

FIB_INT_VALUES=`ls ${BENCHMARK_DIR}/fib-int-values/*.smt2`
FIB_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fib-bv-clocks/*.smt2`

logfile() {
  echo "${BENCHMARK_RESULTS_DIR}/$1-`basename $(echo "$2" | tr / -) ".smt2"`.stderr"
}

for FILE in ${FKP2013_INT_VALUES}; do
  LOGFILE=$(logfile "yices" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats  ${FILE} &> ${LOGFILE}
done

for FILE in ${FKP2013_BV_CLOCKS}; do
  LOGFILE=$(logfile "yices" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats ${FILE} &> ${LOGFILE}
done

for FILE in ${FIB_INT_VALUES}; do
  LOGFILE=$(logfile "yices" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats  ${FILE} &> ${LOGFILE}
done

for FILE in ${FIB_BV_CLOCKS}; do
  LOGFILE=$(logfile "yices" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --stats ${FILE} &> ${LOGFILE}
done


==> run_z3.sh <==
#!/bin/bash

RUN="runlim -r 3600"
SOLVER=z3
BENCHMARK_DIR="smt2-benchmarks"
BENCHMARK_RESULTS_DIR="smt2-benchmarks-results"

FKP2013_INT_VALUES=`ls ${BENCHMARK_DIR}/fkp2013-int-values/*.smt2`
FKP2013_BV_VALUES=`ls ${BENCHMARK_DIR}/fkp2013-bv-values/*.smt2`
FKP2013_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fkp2013-bv-clocks/*.smt2`
FKP2013_BV_CLOCKS_INT_VALUES=`ls ${BENCHMARK_DIR}/fkp2013-bv-clocks-int-values/*.smt2`

FIB_INT_VALUES=`ls ${BENCHMARK_DIR}/fib-int-values/*.smt2`
FIB_BV_VALUES=`ls ${BENCHMARK_DIR}/fib-bv-values/*.smt2`
FIB_BV_CLOCKS=`ls ${BENCHMARK_DIR}/fib-bv-clocks/*.smt2`
FIB_BV_CLOCKS_INT_VALUES=`ls ${BENCHMARK_DIR}/fib-bv-clocks-int-values/*.smt2`

logfile() {
  echo "${BENCHMARK_RESULTS_DIR}/$1-`basename $(echo "$2" | tr / -) ".smt2"`.stderr"
}

for FILE in ${FKP2013_INT_VALUES}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --st  ${FILE} &> ${LOGFILE}
done

for FILE in ${FKP2013_BV_VALUES}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
 ${RUN} ${SOLVER} --st  ${FILE} &> ${LOGFILE}
done

for FILE in ${FKP2013_BV_CLOCKS}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --st ${FILE} &> ${LOGFILE}
done

for FILE in ${FKP2013_BV_CLOCKS_INT_VALUES}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --st ${FILE} &> ${LOGFILE}
done

for FILE in ${FIB_INT_VALUES}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --st  ${FILE} &> ${LOGFILE}
done

for FILE in ${FIB_BV_VALUES}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --st  ${FILE} &> ${LOGFILE}
done

for FILE in ${FIB_BV_CLOCKS}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --st ${FILE} &> ${LOGFILE}
done

for FILE in ${FIB_BV_CLOCKS_INT_VALUES}; do
  LOGFILE=$(logfile "z3" ${FILE})
  echo ${LOGFILE}
  ${RUN} ${SOLVER} --st ${FILE} &> ${LOGFILE}
done

